Atomic ionization by scalar dark matter and solar scalars

We calculate the cross-sections of atomic ionization by absorption of scalar particles in the energy range from a few eV to 100 keV. We consider both nonrelativistic particles (dark matter candidates) and relativistic particles which may be produced inside Sun. We provide numerical results for atoms relevant for direct dark matter searches (O, Na, Ar, Ca, Ge, I, Xe, W and Tl). We identify a crucial flaw in previous calculations and show that they overestimated the ionization cross sections by several orders of magnitude due to violation of the orthogonality of the bound and continuum electron wave functions. Using our computed cross-sections, we interpret the recent data from the Xenon1T experiment, establishing the first direct bounds on coupling of scalars to electrons. We argue that the Xenon1T excess can be explained by the emission of scalars from the Sun. While our finding is in a similar tension with astrophysical bounds as the solar axion hypothesis, we establish direct limits on scalar DM for the $\sim 1-10\,\mathrm{keV}$ mass range. We also update axio-ionization cross-sections. Numerical data files are provided.

==> anc/README_Cut.txt <==
************************************************
*                                              *
*   Explanatory note for the *_Cut.xls files   *
*                                              *
************************************************

Column A: energy of incoming scalar/axion
Column B: scalar form-factor tilde Q with 1keV cutoff, HF   electron continuum wave function
Column C: axion  form-factor tilde K with 1keV cutoff, HF   electron continuum wave function
Column D: 
Column E: scalar form-factor tilde Q with 1keV cutoff, free electron continuum wave function, orthogonality not imposed
Column F: scalar form-factor tilde Q with 1keV cutoff, free electron continuum wave function, orthogonality     imposed
Column G: axion  form-factor tilde K with 1keV cutoff, free electron continuum wave function, orthogonality not imposed
Column H: axion  form-factor tilde K with 1keV cutoff, free electron continuum wave function, orthogonality     imposed
Column I: photoelectric crosss-section (in barns),     HF   electron continuum wave function
Column J: photoelectric crosss-section (in barns),     free electron continuum wave function

==> anc/README_UnCut.txt <==
**************************************************
*                                                *
*   Explanatory note for the *_UnCut.xls files   *
*                                                *
**************************************************

Column A: energy of incoming scalar/axion
Column B: scalar form-factor Q,                    HF   electron continuum wave function
Column C: axion  form-factor K,                    HF   electron continuum wave function
Column D: 
Column E: scalar form-factor Q,                    free electron continuum wave function, orthogonality not imposed
Column F: scalar form-factor Q,                    free electron continuum wave function, orthogonality     imposed
Column G: axion  form-factor K,                    free electron continuum wave function, orthogonality not imposed
Column H: axion  form-factor K,                    free electron continuum wave function, orthogonality     imposed
Column I: photoelectric crosss-section (in barns), HF   electron continuum wave function
Column J: photoelectric crosss-section (in barns), free electron continuum wave function
